UXLA: A Robust Unsupervised Data Augmentation Framework for Zero-Resource Cross-Lingual NLP

Transfer learning has yielded state-of-the-art (SoTA) results in many supervised NLP tasks. However, annotated data for every target task in every target language is rare, especially for low-resource languages. We propose UXLA, a novel unsupervised data augmentation framework for zero-resource transfer learning scenarios. In particular, UXLA aims to solve cross-lingual adaptation problems from a source language task distribution to an unknown target language task distribution, assuming no training label in the target language. At its core, UXLA performs simultaneous self-training with data augmentation and unsupervised sample selection. To show its effectiveness, we conduct extensive experiments on three diverse zero-resource cross-lingual transfer tasks. UXLA achieves SoTA results in all the tasks, outperforming the baselines by a good margin. With an in-depth framework dissection, we demonstrate the cumulative contributions of different components to its success.

==> figs/ep-ner.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "Untitled0.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "metadata": {
        "id": "S8zlg4Szb6n7"
      },
      "source": [
        "import numpy as np"
      ],
      "execution_count": 1,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "8iEGLRg6b8nN",
        "outputId": "10ac3dc7-1cfc-452a-ddcc-9ca2259be543",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "es_0 = np.array([80.51, 79.99, 79.59])\n",
        "np.average(es_0)"
      ],
      "execution_count": 2,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "80.03"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 2
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "cLnP0Oa5cHMd"
      },
      "source": [
        "es = [80.03, 83.60, 84.28, 84.90]"
      ],
      "execution_count": 3,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Ei7q20yOcdAr",
        "outputId": "910ef06f-cc47-4d4f-b750-55f2d4d3fd5b",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "de_0 = np.array([79.47, 78.98, 78.06])\n",
        "np.average(de_0)"
      ],
      "execution_count": 4,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "78.83666666666666"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 4
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "0p4K1NkScorl"
      },
      "source": [
        "de = [78.83, 83.13, 84.35, 85.11]"
      ],
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "WzF9ZfZZdIqP",
        "outputId": "1f63b67a-bd6d-43dc-dc64-21387ec94550",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "nl_0 = np.array([83.13, 83.63, 82.40])\n",
        "np.average(nl_0)"
      ],
      "execution_count": 6,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "83.05333333333333"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 6
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Hw2wyVY6ddIB"
      },
      "source": [
        "nl = [83.05, 84.34, 85.05, 86.11]"
      ],
      "execution_count": 7,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "AYogSvjXd7g_",
        "outputId": "db3bc464-2bf4-4510-8353-12a652080183",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "ar_0 = np.array([45.13, 45.20, 46.53])\n",
        "np.average(ar_0)"
      ],
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "45.620000000000005"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 8
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "8t2sjCmEeGDQ"
      },
      "source": [
        "ar = [45.62, 48.79, 50.76, 52.13]"
      ],
      "execution_count": 9,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "UnEMJf_Jeb7-",
        "outputId": "3df87a70-4d11-4a5f-df02-b4744fe2f7f2",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "fi_0 = np.array([78.43, 76.38, 76.43])\n",
        "np.average(fi_0)"
      ],
      "execution_count": 10,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "77.08"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 10
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "AasLYiG1efdB"
      },
      "source": [
        "es = [80.03, 83.60, 84.28, 84.90]\n",
        "de = [78.83, 83.13, 84.35, 85.11]\n",
        "nl = [83.05, 84.34, 85.05, 86.11]\n",
        "ar = [45.62, 48.79, 50.76, 52.13]\n",
        "fi = [77.08, 81.30, 82.28, 83.28]"
      ],
      "execution_count": 11,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "SRcllfHwtAyw",
        "outputId": "f524e272-8e56-4878-f032-b2dae4c129ee",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 204
        }
      },
      "source": [
        "!pip install brokenaxes"
      ],
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Collecting brokenaxes\n",
            "  Downloading https://files.pythonhosted.org/packages/69/cf/91eb9bcab0c40bb52754109281b371edf7febc7ef24e25986650b8aa4fb8/brokenaxes-0.4.2-py2.py3-none-any.whl\n",
            "Requirement already satisfied: matplotlib in /usr/local/lib/python3.6/dist-packages (from brokenaxes) (3.2.2)\n",
            "Requirement already satisfied: pyparsing!=2.0.4,!=2.1.2,!=2.1.6,>=2.0.1 in /usr/local/lib/python3.6/dist-packages (from matplotlib->brokenaxes) (2.4.7)\n",
            "Requirement already satisfied: python-dateutil>=2.1 in /usr/local/lib/python3.6/dist-packages (from matplotlib->brokenaxes) (2.8.1)\n",
            "Requirement already satisfied: kiwisolver>=1.0.1 in /usr/local/lib/python3.6/dist-packages (from matplotlib->brokenaxes) (1.2.0)\n",
            "Requirement already satisfied: numpy>=1.11 in /usr/local/lib/python3.6/dist-packages (from matplotlib->brokenaxes) (1.18.5)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.6/dist-packages (from matplotlib->brokenaxes) (0.10.0)\n",
            "Requirement already satisfied: six>=1.5 in /usr/local/lib/python3.6/dist-packages (from python-dateutil>=2.1->matplotlib->brokenaxes) (1.15.0)\n",
            "Installing collected packages: brokenaxes\n",
            "Successfully installed brokenaxes-0.4.2\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "GDut-kZctNgh",
        "outputId": "272deb5a-ea88-46b7-8115-77315b20a433",
        "colab": {
          "base_uri": "https://localhost:8080/"
        }
      },
      "source": [
        "import matplotlib.pyplot as plt\n",
        "from brokenaxes import brokenaxes\n",
        "import numpy as np\n",
        "\n",
        "es = [80.03, 83.60, 84.28, 84.90]\n",
        "de = [78.83, 83.13, 84.35, 85.11]\n",
        "nl = [83.05, 84.34, 85.05, 86.11]\n",
        "ar = [45.62, 48.79, 50.76, 52.13]\n",
        "fi = [77.08, 81.30, 82.28, 83.28]\n",
        "\n",
        "fig = plt.figure(figsize=(10,8))\n",
        "bax = brokenaxes(  ylims=[(44.0, 53.0), (75, 88)], hspace=.05)\n",
        "x = range(1,5)\n",
        "bax.plot(x, es, \"o-\", label='es')\n",
        "bax.plot(x, nl, \"o-\", label='nl')\n",
        "bax.plot(x, de, \"o-\", label='de')\n",
        "bax.plot(x, ar, \"o-\", label='ar')\n",
        "bax.plot(x, fi, \"o-\", label='fi')\n",
        "\n",
        "bax.legend(loc=2)\n",
        "#bax.set_xlabel('Epochs')\n",
        "bax.set_ylabel('Dev F1 Score')\n",
        "\n",
        "\n",
        "# bax.set_xticks(['warmup', 1, 2, 3, 4, 5])\n",
        "# bax.set_xticks([10, 20, 30])\n",
        "bax.last_row[0].set_xticks([1, 2, 3, 4])\n",
        "# labels = ['','Warm-up','','Epoch-1','','Epoch-2','','Epoch-3']\n",
        "labels = ['','Warm-up','','Epoch-1\\n(orig-src, aug-tgt)','','Epoch-2\\n(virt-tgt)','','Epoch-3\\n(orig-src, virt-src, aug-tgt, virt-tgt)']\n",
        "bax.set_xticklabels(labels, minor=False, rotation=0)\n"
      ],
      "execution_count": 16,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[[],\n",
              " [Text(0, 0, ''),\n",
              "  Text(0, 0, 'Warm-up'),\n",
              "  Text(0, 0, ''),\n",
              "  Text(0, 0, 'Epoch-1\\n(orig-src, aug-tgt)'),\n",
              "  Text(0, 0, ''),\n",
              "  Text(0, 0, 'Epoch-2\\n(virt-tgt)'),\n",
              "  Text(0, 0, ''),\n",
              "  Text(0, 0, 'Epoch-3\\n(orig-src, virt-src, aug-tgt, virt-tgt)')]]"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 16
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 720x576 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "pOmxxLXVe7i7",
        "outputId": "57cd1b25-cada-4ec5-d857-3dfd05050812",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 320
        }
      },
      "source": [
        "es = [80.03, 83.60, 84.28, 84.90]\n",
        "de = [78.83, 83.13, 84.35, 85.11]\n",
        "nl = [83.05, 84.34, 85.05, 86.11]\n",
        "#ar = [45.62, 48.79, 50.76, 52.13]\n",
        "ar = [45.62, 48.79, 50.76, 52.13]\n",
        "fi = [77.08, 81.30, 82.28, 83.28]\n",
        "\n",
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "\n",
        "# for i in range(4):\n",
        "plt.plot(range(1,5), es, 'ro-')\n",
        "plt.plot(range(1,5), de, 'bo-')\n",
        "plt.plot(range(1,5), nl, 'go-')\n",
        "plt.plot(range(1,5), ar, 'co-')\n",
        "plt.plot(range(1,5), fi, 'yo-')\n",
        "\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 720x360 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "kfnYKgvzhsf5",
        "outputId": "06a07c6d-fc50-4634-f597-144aa0088f87",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 320
        }
      },
      "source": [
        "# libraries\n",
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "plt.rcParams[\"figure.figsize\"] = (10,5)\n",
        "\n",
        "# set width of bar\n",
        "barWidth = 0.1\n",
        " \n",
        "# set height of bar\n",
        "# bars1 = [12, 30, 1, 8, 22]\n",
        "# bars2 = [28, 6, 16, 5, 10]\n",
        "# bars3 = [29, 3, 24, 25, 17]\n",
        "es = [80.03, 83.60, 84.28, 84.90]\n",
        "nl = [83.05, 84.34, 85.05, 86.11]\n",
        "de = [78.83, 83.13, 84.35, 85.11]\n",
        "ar = [45.62, 48.79, 50.76, 52.13]\n",
        "fi = [77.08, 81.30, 82.28, 83.28]\n",
        "\n",
        "e1 = [80.03, 83.05, 78.83, 45.62, 77.08]\n",
        "e2 = [83.60, 84.34, 83.13, 48.79, 81.30]\n",
        "e3 = [84.28, 85.05, 84.35, 50.76, 82.28]\n",
        "e4 = [84.90, 86.11,85.11,52.13, 83.28]\n",
        " \n",
        "# Set position of bar on X axis\n",
        "r1 = np.arange(len(e1))\n",
        "r2 = [x + barWidth for x in r1]\n",
        "r3 = [x + barWidth for x in r2]\n",
        "r4 = [x + barWidth for x in r3]\n",
        "r5 = [x + barWidth for x in r4]\n",
        " \n",
        "# Make the plot\n",
        "plt.bar(r1, e1, color='#0397A8', width=barWidth, edgecolor='white', label='ep-1')\n",
        "plt.bar(r2, e2, color='#D38F42', width=barWidth, edgecolor='white', label='ep-2')\n",
        "plt.bar(r3, e3, color='#7FE073', width=barWidth, edgecolor='white', label='ep-3')\n",
        "plt.bar(r4, e4, color='#A3A803', width=barWidth, edgecolor='white', label='ep-4')\n",
        " \n",
        "# Add xticks on the middle of the group bars\n",
        "plt.xlabel('', fontweight='bold')\n",
        "plt.ylabel('F1 Score', fontweight='bold')\n",
        "plt.xticks([r + barWidth for r in range(len(e1))], ['es', 'nl', 'de', 'ar', 'fi'])\n",
        "\n",
        "# Create legend & Show graphic\n",
        "plt.legend(loc=(0, 0))\n",
        "plt.show()\n"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAl4AAAEvCAYAAACUt89/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAbOUlEQVR4nO3dfbRVdb3v8fd3PxiipCIP16Mpkh6oSHOLGKb4gPmQJXBExXMMFNPsXDUzb6l5C48jb96rWed4boiRYWGhpqQ7rRyQYlkoqFnmw+mqJIq5SzAFN+6H3/1jr+NBhb3Xxj1/a6/F+zVGgzXX+s25Pqsljo+/OedvRUoJSZIkFa+u0gEkSZK2FBYvSZKkTCxekiRJmVi8JEmSMrF4SZIkZWLxkiRJyqSh0gHKMWTIkDRixIhKx5AkSerR8uXL/5JSGrqx16qieI0YMYJly5ZVOoYkSVKPImLFpl7zVKMkSVImFi9JkqRMLF6SJEmZWLwkSZIysXhJkiRlYvGSJEnKxOIlSZKUicVLkiQpE4uXJElSJhYvSZKkTCxekiRJmVi8pAJ1dLQWOl6SVF2q4keypWpVXz+A7y8o/6/ZySe2F5hGklRpznhJkiRlYvGSeqkttVU6girA08aS+oKnGvuhjo5W6usH9PlY9Y3GaGTWivPLGjtrtysKTqNcPG0sqS9YvDJoS200RmPZ43vzL3j/5f7Odba/Tl3DVpWOoQro7d9NSXqnLF4Z9GaGBJwlya2uYSt+/42JZY8fc+6iAtMoJ2cvJeXmNV6bqbP99UpHkCRJVcYZr83Um1kSZ0gkSSpGtV0XbfFSzWlt72BAQ32lY6gCvF5P2vJU23XRFi/VnAEN9TTMXlD2+PYzTywwjXLyej1J/Z3XeEmSpH6j1tdKdMZLkiT1G7W+EoAzXpIkSZlYvCRJUqFcgum/FHqqMSI+B3wKSMDvgFOBnYAfAjsCy4FPppT8RiRJqlEuwfRfCpvxioidgXOAsSmlMUA9MA24HLgqpbQHsBo4ragMkiRJ/UnRpxobgK0jogEYCKwCDgNuLr0+D5hccAZJkqR+obDilVJ6DrgC+BNdhetluk4trkkp/ecKZiuBnTe2f0ScERHLImJZS0tLUTHf0NreUfh7SJKkLVth13hFxA7AJGB3YA1wE3BUufunlOYAcwDGjh2bisi4IRfdlCRJRSvyVOPhwNMppZaUUhtwC/ARYPvSqUeAXYDnCswgSZLUbxRZvP4EfDgiBkZEABOBPwC/AKaWxswAflxgBkmSpH6jyGu8ltJ1Ef2DdC0lUUfXqcMvAudFxB/pWlJiblEZJFU/r7+UVEsKXccrpfQV4CtvefopYFyR7yupdvTm+kuvvZTU37lyvSRJUiYWL0mSpEwsXpIkSZlYvCRJUq9408vmK/TiekmSVHtcdHzzOeMlSZKUicVLkiQpE4uXJElSJhYvSZKkTCxekiRJmVi8JEmSMrF4SZIkZWLxkiRJysTiJUmSlInFS5IkKROLlyRJUiYWL0mSpEwsXpIkSZlYvCRJkjKxeEmSJGVi8ZIkScrE4iVJkpSJxUuSJCkTi5ckSVImFi9JkqRMLF6SJEmZWLwkSZIysXhJkiRlYvGSJEnKxOIlSZKUicVLkiQpE4uXJElSJhYvSZKkTCxekiRJmVi8JEmSMrF4SZIkZWLxkiRJysTiJUmSlInFS5IkKROLlyRJUiYWL0mSpEwsXpIkSZlYvCRJkjKxeEmSJGVi8ZIkScrE4iVJkpSJxUuSJCkTi5ckSVImFi9JkqRMLF6SJEmZWLwkSZIyKbR4RcT2EXFzRDweEY9FxPiIGBwRd0XEf5T+3KHIDJIkSf1F0TNe3wR+mlIaDewNPAZcACxKKe0JLCptS5Ik1bzCildEbAdMAOYCpJReTymtASYB80rD5gGTi8ogSZLUnxQ547U70AJcFxEPRcS3I2IbYHhKaVVpzAvA8I3tHBFnRMSyiFjW0tJSYExJkqQ8iixeDUAT8K2U0j7AWt5yWjGllIC0sZ1TSnNSSmNTSmOHDh1aYExJkqQ8iixeK4GVKaWlpe2b6Spif46InQBKf75YYAZJkqR+o7DilVJ6AXg2IkaVnpoI/AG4DZhRem4G8OOiMkiSJPUnDQUf/2xgfkRsBTwFnEpX2bsxIk4DVgAnFJxBkiSpXyi0eKWUHgbGbuSliUW+ryRJUn/kyvWSJEmZWLwkSZIysXhJkiRlYvGSJEnKxOIlSZKUicVLkiQpE4uXJElSJhYvSZKkTCxekiRJmVi8JEmSMrF4SZIkZWLxkiRJysTiJUmSlInFS5IkKROLlyRJUiYWL0mSpEwayhkUEXsBhwG3ATsDz6SUni0ymCRJUq3psXhFxDTg+0AAjwAXAq8CU4qNJkmSVFvKOdV4CbBog+1m4IBi4kiSVLyOjtZCxko9KedU498B3wEOL223A1sXlkiSpILV1w/g+wvKutqGk09sLziNtiTl/FP3O2B66fEngaOA3xaWSJIkqUaVc6rx88Bwuq7xmgE0AucXGUqSJKkWdTvjFRF1wFrgg8A+pad/nVJaXXQwSZLK1ZbaaIzGSseQetRt8UopdUbEEuC8lNJ3MmWSJKlXGqORWSvKPxkza7crCkwjbVo5pxrnAx+PiG2LDiNJklTLyrm4fgZddzG+HBFrS8+llNJ2xcWSJEmqPeUUr78AqeggkiRJta7H4pVSGpEhhyRJUs3r8RqviGiMiFkRsTQifhMRX47w1hFJUrE621+vdASpz5VzqvF/A58FOkvb+wHbA+cVFUqSpLqGrfj9NyaWNXbMuYt6HiT1A+Xc1XgCcB0wENgG+C5wYoGZJEmSalI5xWtr4ImU0usppfXAk/hbjZIkSb1WzqnGJcBXI+ITdN3d+GGgudBUkiRJNaic4nUWMBg4sLS9BDinsESSJEk1qpzlJFYCEyJim9L22h52kSRJ0kaUs5zE9RExK6W0NqW0NiIuiYjrc4STJEmqJeVcXH8csGKD7RXAPxQTR5IkqXaVU7zWAAdvsH0I8HIhaSRJkmpYORfX3w6cERFHlraHAXOKiyRJqkWt7R0MaKivdAyposopXv8D2Ar4eGn7u8AXigokSapNAxrqaZi9oOzx7We6VrdqTzl3Nb4CzMyQRZIkqaZt8hqviDg0IqaWHu8QET+IiN9FxPyI+Lt8ESVJkmpDdzNeVwFLgZuBS+n6fcYEfADYFphUeDpJkqQa0t1djbsD95ceTwHagT2BrwIHFZxLkiSp5nRXvALYISLGADsBy1JKT9G1jldjjnCSJEm1pLvidR9wGV2nGxPwo9LzTbx5QVVJkiSVobvidQbQDDwDXAt8MyIagTHADcVHkyRJqi2bvLg+pfQnNv7TQBOKiyNJklS7yvnJIEmSJPUBi5ckSVImFi9JkqRMel28ImJgROzai/H1EfFQRDSXtnePiKUR8ceIWBARW/U2gyRJUjXanBmvk4CnezH+s8BjG2xfDlyVUtoDWA2cthkZJEmSqs4m72qMiPM28dL+5R48InYBjqFrtfvzIiKAw4B/LA2ZB8wCvlXuMSVJkqpVd7/VeAVdC6fGRl5LZR7/G8AXgEGl7R2BNSml9tL2SmDnMo8lSZJU1borXmuBO4GfvOX5CcApPR04Ij4OvJhSWh4Rh/Q2WEScQdciruy6a9mXlEmSJPVb3RWv+4GUUpq34ZOl1etPLePYHwGOjYiPAQOAdwPfBLaPiIbSrNcuwHMb2zmlNAeYAzB27NhyZ9gkSZL6re4urj8GmPnWJ1NK304p9XhRfkrpwpTSLimlEcA0YHFK6Z+AXwBTS8NmAD/udWpJkqQqtMkClVJqTSmtLeA9v0jXhfZ/pOuar7kFvIckSVK/s8niFREvRcSkiHh3RCyOiH02901SSnenlD5eevxUSmlcSmmPlNLxKaX1m3tcSZKkatLdKcPtgXcBjcAhwA45AkmSJNWqnq7VSpt4LEmSpF7q7q5G6LoeayZdpeurEfGX0vMppTSp0GSSJEk1pqfi1bTB4w9v8NjZL0mSpF7qrnjtni2FJEnSFmCTxSultCJnEEmSpFrX40KokiRJ6hsWL0mSpEwsXpIkSZlYvCRJkjKxeEmSJGVi8ZIkScrE4iVJkpSJxUuSJCkTi5ckSVImFi9JkqRMLF6SJEmZWLwkSZIysXhJkiRlYvGSJEnKxOIlSZKUicVLkiQpE4uXJElSJhYvSZKkTCxekiRJmVi8JEmSMrF4SZIkZWLxkiRJysTiJUmSlInFS5IkKROLlyRJUiYWL0mSpEwsXpIkSZlYvCRJkjKxeEmSJGVi8ZIkScrE4iVJkpSJxUuSJCkTi5ckSVImFi9JkqRMLF6SJEmZWLwkSZIysXhJkiRlYvGSJEnKxOIlSZKUicVLkiQpE4uXJElSJhYvSZKkTCxekiRJmVi8JEmSMrF4SZIkZVJY8YqI90TELyLiDxHxaER8tvT84Ii4KyL+o/TnDkVlkCRJ6k8aCjx2O/D5lNKDETEIWB4RdwGnAItSSl+LiAuAC4AvdnegQYMG8fTTT9Pa2lpgXGhuem/ZYx977DE6xv/Pssce2f4P3YxIvFy/hge3vo/X69aXnUGSJFWXwopXSmkVsKr0+JWIeAzYGZgEHFIaNg+4mx6K1ymnnMKgQYMYMWIEEVFUZNa++FLZY983bDCv/bm8CcOth4/i+fXPbvL1lBJrV+8Iq+E32/yi7AySJKm6ZLnGKyJGAPsAS4HhpVIG8AIwvKf9d9llF3bcccdCS1clRQTb7DCQ7Tq2r3QUSZJUoMKLV0RsC/wIODel9LcNX0spJSBtYr8zImJZRCzr7Oys2dL1n7o+X21/RkmStnSFFq+IaKSrdM1PKd1SevrPEbFT6fWdgBc3tm9KaU5KaWxKaWx9fX2RMQs3c+ZM9nrPPhzWdHilo0iSpAoq8q7GAOYCj6WUvr7BS7cBM0qPZwA/7u2xW9s73nnAAo/3Vqeccgrzb7u+0PeQJEn9X5F3NX4E+CTwu4h4uPTcRcDXgBsj4jRgBXBCbw88oKGehtkL+ixo+5kn9jjmjptvZMG1c2hra2NM077cdN1cho5s4tSTj2fR3b9i+LAhzJv9dYYOGfy2fSdMmMDSJ+7rs7ySJKk6FTbjlVL6ZUopUkp7pZQ+VPrfHSmlv6aUJqaU9kwpHZ5SKv9Wwgp5+sknuGvhQuY238kNi++hrr6O+fPns3bdOpr2HsPyJc0cOH4/Lrvy6kpHlSRJ/ViRM14144F7l/D4Iw8z/ciua7TWt77GmN12pa6ujqmTjgbgpKnHMm3m2ZWMKUmS+jmLVxlSShxzwjTOuvjLbzw3dthgLr300jeNiwhWPreK46Z/BoBPTZ/G6TOmZc0qSZL6L3+rsQz7HTSBxc2381JLCwAvr17NihUr6Ozs5NbmnwGw4JZmDhjXxC4778TSRQtZumihpUuSJL2JxasMI0eN5swLLuKsE6dy0iEHcdYJx7Fq1Sq2GTiQZQ89wtiDP8E9v/wNF5733ze6/0knncSxh0zm/z35FPu+dxw/uO6HmT+BJEnqD6ryVGNre0dZdyL25ngDGrpfK+yIyVM4YvKUN7bHDuu6e/HySy7s8fg/+MEPuv3JIEmStGWoyhmvnkpSpY8nSZK0MVVZvPqLlqcerHQESZJURSxekiRJmVi8JEmSMrF4SZIkZWLxkiRJysTiVbCVz63i0EMP5ZAPHcah+0zk21fPrXQkSZJUIVW5jldn++vUNWzVb4+3ofqGeq688kr+2weG8uorr3LU+GOYMPEg/v59f1/I+0mSpP6rKotXXcNW/P4bE/vseGPOXdTjmDtuvpEF186hra2NMU37ctN1cxk6solTTz6eRXf/iuHDhjBv9tcZOmTwm/bbafgwRg4fxfPrn2XbQduy5+g9eOG5FyxekiRtgTzVWIann3yCuxYuZG7zndyw+B7q6uuYP38+a9eto2nvMSxf0syB4/fjsiuv7vY4zz7zLL9/+FH2GbdPpuSSJKk/qcoZr9weuHcJjz/yMNOPPByA9a2vMWa3Xamrq2PqpKMBOGnqsUybefYmj7H21bWcftKnueSKrzDo3YOy5JYkSf2LxasMKSWOOWEaZ1385TeeGztsMJdeeumbxkUEK59bxXHTPwPAp6ZP4/QZ02hra+P0aZ9myrQpfGzy0VmzS5Kk/sNTjWXY76AJLG6+nZdaWgB4efVqVqxYQWdnJ7c2/wyABbc0c8C4JnbZeSeWLlrI0kULOX3GNFJKnHbaaewxeg8+/dnTK/kxJElShTnjVYaRo0Zz5gUXcdaJU0mdnTQ0NnLdNbPZZuBAlj30CJdfNZuhQwZz/TVXvW3fX9//IN/73vd435jRfHTcUQBc8C9fYOJRh+X+GJIkqcKqsnh1tr9e1p2IvTleT8tJHDF5CkdMnvLG9thhXXcvXn7Jhd3ud8D++5JS4vn1z77zoJIkqapV5anGvl5zq6g1vCRJkjZUlcWrv2h56sFKR5AkSVXE4iVJkpSJxUuSJCkTi5ckSVImFi9JkqRMqnI5iWrS2rqeg8eN49XWV+lob+eYKR/j/C9/vtKxJElSBVRl8WpLbTRGY7893obe9a6tWLx4MX9rXE1bWxtTDjuOQ488lH33byrk/SRJUv9VlcWrMRqZteL8PjverN2u6HHMHTffyIJr59DW1saYpn256bq5DB3ZxKknH8+iu3/F8GFDmDf76wwdMvhN+0UE2267LX9bv5r2tnba2tqJiD7LLkmSqofXeJXh6Sef4K6FC5nbfCc3LL6Huvo65s+fz9p162jaewzLlzRz4Pj9uOzKqze6f0dHBx8ddxR7vWcfJkw8kKZx+2T+BJIkqT+oyhmv3B64dwmPP/Iw0488HID1ra8xZrddqaurY+qkowE4aeqxTJt59kb3r6+v5677f8rLa17mtBPO4PFHn2D0B0Zlyy9JkvoHZ7zKkFLimBOmccPie7hh8T386L77mTVr1tvGRQQrn1vF/hMns//EyVw774dven277bfjIweP5+6f350nuCRJ6lcsXmXY76AJLG6+nZdaWgB4efVqVqxYQWdnJ7c2/wyABbc0c8C4JnbZeSeWLlrI0kULOX3GNFr+8hJr1qwB4LXXWlmy6F7eO+q9FfsskiSpcjzVWIaRo0Zz5gUXcdaJU0mdnTQ0NnLdNbPZZuBAlj30CJdfNZuhQwZz/TVXvW3fF15sYdLJ/8z69lY6Ozv5xHEf56MfO7wCn0KSJFVaVRavttRW1p2IvTleT8tJHDF5CkdMnvLG9thhXXcvXn7Jhd3u98H3j+Khhx7i+fXPvvOgkiSpqlXlqca+XnOrqDW8JEmSNlSVxau/aHnqwUpHkCRJVcTiJUmSlInFS5IkKROLlyRJUiYWL0mSpEwsXpl0dHRwxP5HM33KKZWOIkmSKqQqi1dHR2u/Pt7GfPvq77DnqD0Kfx9JktR/VeUCqvX1A/j+gr6LfvKJ7T2OuePmG1lw7Rza2toY07QvN103l6Ejmzj15ONZdPevGD5sCPNmf52hQwa/bd+VK1ey6M5FnPPFs5nzr9f2WW5JklRdqnLGK7enn3yCuxYuZG7zndyw+B7q6uuYP38+a9eto2nvMSxf0syB4/fjsiuv3uj+5557LhdfdhF1df7fLUnSlqwqZ7xye+DeJTz+yMNMP7LrNxbXt77GmN12pa6ujqmTjgbgpKnHMm3m2W/b946f/4Jhw4axV9Ne3HfPr7PmliRJ/YvFqwwpJY45YRpnXfzlN54bO2wwl1566ZvGRQQrn1vFcdM/A8Cnpk/j2ZXPcdttd3D7T25n/fr1vPK3Vzj7lM/yb9/9ZtbPIEmSKs/iVYb9DprA+TM+yT9++jMMHjqUl1evZsVrr9DZ2cmtzT/j+MnHsOCWZg4Y18QuO+/E0kUL37T///nXOTy//lnuu+fXzP7GNZYuSZK2UBavMowcNZozL7iIs06cSurspKGxkeuumc02Awey7KFHuPyq2QwdMpjrr7mq0lElSVI/VpXFq6Ojtaw7EXtzvPr6Ad2OOWLyFI6YPOWN7bHDuu5evPySC8t+nwMOHs8BB4/fvJCSJKnqVeVtdj2VpEofT5IkaWMqUrwi4qiIeCIi/hgRF1QiQ19oeerBSkeQJElVJHvxioh64N+Bo4H3AydFxPtz55AkScqtEjNe44A/ppSeSim9DvwQmNTdDiklUkpZwlVK1+er7c8oSdKWrhLFa2fg2Q22V5ae26SVK1fy17/+tWbLV0qJtavX8XL9mkpHkSRJBYrcZSYipgJHpZQ+Vdr+JLB/Sumst4w7AzgDYPDgwaO/9rWvtY8YMWLriMiatzc6Ozvr6urqOnu7X0qJZ5555rUvfelLz7S0tPTd7Zp6p4YAf6l0CPUJv8va4XdZW2r1+9wtpTR0Yy9UoniNB2allI4sbV8IkFL6X1mDFCAilqWUxlY6h/qG32ft8LusHX6XtWVL/D4rcarxAWDPiNg9IrYCpgG3VSCHJElSVtkXUE0ptUfEWcDPgHrgOymlR3PnkCRJyq0iK9enlO4A7qjEexdsTqUDqE/5fdYOv8va4XdZW7a47zP7NV6SJElbqqr8ySBJkqRqZPGSehAR3y0tg6IqExGzIuL8SueQ9GYRcU5EPBYRq6v5pwM3R0Wu8ZIkqa9ERH1KqaPSOdQr/wwcnlJaWekguTnj9Q5ExMkRcX9EPBwR10REfWl25PcR8buI+FylM6p8ETGi9F9g10bEoxHx84jYutK51DsR8aWIeDIifgmMKj333oj4aUQsj4h7I2J0hWOqFyJiYem7e7S0uDYR8WpEXBkRvwXGVziieiEiZgMjgTsj4nMRcXWlM+Vk8dpMEfE+4ETgIymlDwEdwMXAzimlMSmlDwLXVTKjNsuewL+nlD4ArAGOq3Ae9UJE7EvX2oAfAj4G7Fd6aQ5wdkppX+B84P9WJqE208zSdzcWOCcidgS2AZamlPZOKf2ysvHUGymlM4HngUOB1RWOk52nGjffRGBf4IHSzxhtDfwUGBkR/wb8BPh55eJpMz2dUnq49Hg5MKKCWdR7BwG3ppTWAUTEbcAA4ADgpg1+cuxdlYmnzXROREwpPX4PXf+B1AH8qHKRpM1j8dp8AcxLKV34picjvgQcCZwJnADMrEA2bb71GzzuoKtQq7rVAWtKM9OqMhFxCHA4MD6ltC4i7qarTLd6XZeqkacaN98iYGpEDAOIiMERsRtQl1L6EV2nHZsqGVDaAi0BJkfE1hExCPgEsA54OiKOB4gue1cypHplO2B1qXSNBj5c6UDSO+GM12ZKKf0hIi4Gfh4RdUAbcB5wa2kb4MJNHkBSn0spPRgRC4DfAi/S9duwAP8EfKv0d7YR+GFpjPq/nwJnRsRjwBPAbyqcR3pHXLlekiQpE081SpIkZWLxkiRJysTiJUmSlInFS5IkKROLlyRJUiYWL0mSpEwsXpIkSZlYvCRJkjL5/01HsoZdBmPwAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 720x360 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "_cNqDDzVix4t",
        "outputId": "c06281d5-ab3f-412f-89cc-fb443db0d873",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 320
        }
      },
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "ar = [1.7*i for i in ar]\n",
        "# for i in range(4):\n",
        "plt.plot(range(1,5), es, 'ro-')\n",
        "plt.plot(range(1,5), de, 'bo-')\n",
        "plt.plot(range(1,5), nl, 'go-')\n",
        "plt.plot(range(1,5), ar, 'co-')\n",
        "plt.plot(range(1,5), fi, 'yo-')\n",
        "\n",
        "plt.show()"
      ],
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 720x360 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "CNbfz2Ywp37-"
      },
      "source": [
        ""
      ],
      "execution_count": null,
      "outputs": []
    }
  ]
}

==> figs/ep-ner.py <==
import matplotlib.pyplot as plt
from brokenaxes import brokenaxes
import numpy as np

fig = plt.figure(figsize=(10,8))
bax = brokenaxes(  ylims=[(44.0, 53.0), (75, 88)], hspace=.05)
x = range(1,5)
bax.plot(x, es, "o-", label='es')
bax.plot(x, nl, "o-", label='nl')
bax.plot(x, de, "o-", label='de')
bax.plot(x, ar, "o-", label='ar')
bax.plot(x, fi, "o-", label='fi')

bax.legend(loc=2)
#bax.set_xlabel('Epochs')
bax.set_ylabel('Dev F1 Score')


# bax.set_xticks(['warmup', 1, 2, 3, 4, 5])
# bax.set_xticks([10, 20, 30])
bax.last_row[0].set_xticks([1, 2, 3, 4])
labels = ['','Warm-up','','Epoch-1','','Epoch-2','','Epoch-3']
bax.set_xticklabels(labels, minor=False, rotation=0)
